Gravitational Spin-Orbit Hamiltonian at NNNLO in the post-Newtonian framework

We present the result of the spin-orbit interaction Hamiltonian for binary systems of rotating compact objects with generic spins, up to NNNLO corrections within the post-Newtonian expansion. The calculation is performed by employing the effective field theory diagrammatic approach, and it involves Feynman integrals up to three loops, evaluated within the dimensional regularization scheme. We apply canonical transformations to eliminate the non-physical divergences and spurious logarithmic behaviours of the Hamiltonian, and use the latter to derive the gauge-invariant binding energy and the scattering angle, in special kinematic regimes.

==> anc/Feynman_Rules.m <==
(* ::Package:: *)

(*
======================================================================
Gravitational Spin-Orbit Hamiltonian at NNNLO in the
post-Newtonian framework
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Feynman rules 
obtained from the equation (2.1) and (2.4). 

The vectors, tensors and the derivatives in the following expressions are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
_CD is the partial spatial derivative
ParamD[t] is the partial time derivative
_\[Phi] is the KK scalar field
_A is the KK vector field
_\[Sigma] is the KK tensor field

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
_m : mass of the compact object
_x : position of the compact object
_v is the velocity of the compact object
_xRel : separation between the 1st and 2nd compact object (x1 - x2)
_r : separation between the 1st and 2nd compact object (r = |x1 - x2|)
_S : spin tensor of the compact object

All the Feynman rules are given in a list format where for the each element, 
the first element describes the vertex and the second element describes
 the Feynman rule for that vertex.
The vertex is described as {a_,b,_c_} which corresponds to \[Phi]^a A^b \[Sigma]^c.

The rules are then separated in two cells below. 
The bulk vertices come from equation (2.1) 
where as the worldline vertices come from equation (2.4).
*)


(*Bulk Vertices*)


{{{3, 0, 0}, -1/8*(cInv^4*(-1 + d)^2*Scalar[ParamD[t][\[Phi][]]]^2*\[Phi][])/
    ((-2 + d)^2*G*Pi)}, {{2, 1, 0}, 
  (cInv^4*(-1 + d)*Scalar[A[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/
   (16*G*Pi - 8*d*G*Pi)}, {{1, 2, 0}, 
  cInv^4*(((1 - d)*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]])/
     (32*G*Pi - 16*d*G*Pi) - ((1 - d)*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi) + ((1 - d)*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi))*\[Phi][]}, 
 {{0, 3, 0}, (cInv^6*(Scalar[CD[-i1][A[i1]]]*Scalar[A[i]*ParamD[t][A[-i]]] + 
     Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]] - 
     Scalar[A[i]*CD[i1][A[-i]]*ParamD[t][A[-i1]]]))/(16*G*Pi)}, 
 {{2, 0, 1}, 
  -1/32*(cInv^4*(-1 + d)*(Scalar[\[Sigma][i1, -i1]]*
        Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] - 
       2*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]]))/
     ((-2 + d)*G*Pi) + (cInv^6*(1 - d)*Scalar[\[Sigma][i, -i]]*
     Scalar[ParamD[t][\[Phi][]]]^2)/(64*G*Pi - 32*d*G*Pi)}, 
 {{1, 1, 1}, 
  cInv^6*(-1/16*(Scalar[\[Sigma][i1, -i1]]*
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/(G*Pi) + 
    Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*ParamD[t][A[i1]]]/(8*G*Pi) + 
    Scalar[A[i]*CD[i1][\[Phi][]]*ParamD[t][\[Sigma][-i, -i1]]]/
     (16*G*Pi - 8*d*G*Pi) - (Scalar[A[i]*CD[-i][\[Phi][]]]*
      Scalar[ParamD[t][\[Sigma][i1, -i1]]])/(32*G*Pi - 16*d*G*Pi) + 
    (Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i][A[i]]]*
      Scalar[ParamD[t][\[Phi][]]])/(16*G*Pi) + 
    (Scalar[A[i]*CD[-i][\[Sigma][i1, -i1]]]*Scalar[ParamD[t][\[Phi][]]])/
     (32*G*Pi - 16*d*G*Pi) - (Scalar[A[i]*CD[-i1][\[Sigma][-i, i1]]]*
      Scalar[ParamD[t][\[Phi][]]])/(16*G*Pi - 8*d*G*Pi) - 
    (Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*Scalar[ParamD[t][\[Phi][]]])/
     (8*G*Pi))}, {{0, 2, 1}, 
  (cInv^6*(Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[i]]]*
       Scalar[CD[-i1][A[i1]]] - Scalar[\[Sigma][i2, -i2]]*
       Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]] + Scalar[\[Sigma][i2, -i2]]*
       Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]] - 
      2*Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]] - 
      2*Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]] + 
      4*Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]] - 
      4*Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][-i1, -i2]*CD[i2][A[i1]]]))/
    (64*G*Pi) + 
   (cInv^8*(-(Scalar[\[Sigma][i1, -i1]]*Scalar[ParamD[t][A[-i]]*
          ParamD[t][A[i]]]) + 2*Scalar[\[Sigma][-i, -i1]*ParamD[t][A[i]]*
         ParamD[t][A[i1]]]))/(64*G*Pi)}, 
 {{1, 0, 2}, 
  -1/64*(cInv^8*(-1 + d)*(2*Scalar[ParamD[t][\[Sigma][-i, -i1]]*
         ParamD[t][\[Sigma][i, i1]]] - Scalar[ParamD[t][\[Sigma][i, -i]]]*
       Scalar[ParamD[t][\[Sigma][i1, -i1]]])*\[Phi][])/((-2 + d)*G*Pi)}, 
 {{0, 1, 2}, 
  (cInv^8*(2*Scalar[\[Sigma][i1, i2]*CD[-i][\[Sigma][-i1, -i2]]*
        ParamD[t][A[i]]] - Scalar[\[Sigma][i1, -i1]]*
      Scalar[CD[-i][\[Sigma][i2, -i2]]*ParamD[t][A[i]]] + 
     2*Scalar[\[Sigma][-i, i1]*CD[-i1][\[Sigma][i2, -i2]]*ParamD[t][A[i]]] - 
     4*Scalar[\[Sigma][i1, i2]*CD[-i2][\[Sigma][-i, -i1]]*ParamD[t][A[i]]] + 
     2*Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i2][\[Sigma][-i, i2]]*
        ParamD[t][A[i]]] - 4*Scalar[\[Sigma][-i, i1]*
        CD[-i2][\[Sigma][-i1, i2]]*ParamD[t][A[i]]] - 
     2*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[i1][A[i]]*
        ParamD[t][\[Sigma][-i, -i1]]] - 
     4*Scalar[A[i]*CD[-i1][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i, -i2]]] + 
     4*Scalar[\[Sigma][-i1, i2]*CD[i1][A[i]]*ParamD[t][\[Sigma][-i, -i2]]] + 
     2*Scalar[A[i]*CD[i2][\[Sigma][i1, -i1]]*ParamD[t][\[Sigma][-i, -i2]]] - 
     2*Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][i1, i2]*
        ParamD[t][\[Sigma][-i1, -i2]]] - 
     2*Scalar[A[i]*CD[-i][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     4*Scalar[\[Sigma][-i, i2]*CD[i1][A[i]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     4*Scalar[A[i]*CD[i2][\[Sigma][-i, i1]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i][A[i]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] + 
     Scalar[A[i]*CD[-i][\[Sigma][i1, -i1]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] - 
     2*Scalar[A[i]*CD[-i1][\[Sigma][-i, i1]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] - 
     2*Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]]))/(64*G*Pi)}, 
 {{0, 0, 3}, 
  (cInv^8*(4*Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, i3]]*
        CD[-i1][\[Sigma][-i2, -i3]]] - 
     2*Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, -i2]]*
        CD[-i1][\[Sigma][i3, -i3]]] + 
     8*Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][i3, -i3]]*
        CD[-i2][\[Sigma][-i, i2]]] - 
     8*Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][-i, i2]]*
        CD[-i2][\[Sigma][i3, -i3]]] - 
     4*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][i3, -i3]]*
        CD[i2][\[Sigma][-i, -i1]]] + Scalar[\[Sigma][i, -i]]*
      Scalar[CD[-i2][\[Sigma][i3, -i3]]*CD[i2][\[Sigma][i1, -i1]]] - 
     8*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i, i2]]*
        CD[-i3][\[Sigma][-i1, i3]]] + 4*Scalar[\[Sigma][i, -i]]*
      Scalar[CD[-i1][\[Sigma][i1, i2]]*CD[-i3][\[Sigma][-i2, i3]]] + 
     8*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i1, -i3]]*
        CD[i3][\[Sigma][-i, i2]]] + 
     8*Scalar[\[Sigma][i, i1]*CD[-i3][\[Sigma][-i1, -i2]]*
        CD[i3][\[Sigma][-i, i2]]] - 4*Scalar[\[Sigma][i, -i]]*
      Scalar[CD[-i2][\[Sigma][-i1, -i3]]*CD[i3][\[Sigma][i1, i2]]] - 
     2*Scalar[\[Sigma][i, -i]]*Scalar[CD[-i3][\[Sigma][-i1, -i2]]*
        CD[i3][\[Sigma][i1, i2]]]))/(256*G*Pi)}, 
 {{4, 0, 0}, (cInv^6*(-1 + d)^3*Scalar[ParamD[t][\[Phi][]]]^2*\[Phi][]^2)/
   (8*(-2 + d)^3*G*Pi)}, {{2, 2, 0}, 
  (cInv^8*(-1 + d)*Scalar[A[-i]*A[i]]*Scalar[ParamD[t][\[Phi][]]]^2)/
    (32*G*Pi - 16*d*G*Pi) + 
   cInv^6*(((-1 + d)^2*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]]*
       \[Phi][]^2)/(16*(-2 + d)^2*G*Pi) - 
     ((-1 + d)^2*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]]*\[Phi][]^2)/
      (16*(-2 + d)^2*G*Pi) + ((-1 + d)^2*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]]*
       \[Phi][]^2)/(16*(-2 + d)^2*G*Pi))}, 
 {{1, 3, 0}, cInv^8*(((1 - d)*Scalar[CD[-i1][A[i1]]]*
      Scalar[A[i]*ParamD[t][A[-i]]])/(16*G*Pi - 8*d*G*Pi) + 
    ((1 - d)*Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi) - 
    ((1 - d)*Scalar[A[i]*CD[i1][A[-i]]*ParamD[t][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi))*\[Phi][]}, 
 {{3, 0, 1}, -1/16*(cInv^8*(-1 + d)^2*Scalar[\[Sigma][i, -i]]*
     Scalar[ParamD[t][\[Phi][]]]^2*\[Phi][])/((-2 + d)^2*G*Pi)}, 
 {{2, 1, 1}, -1/16*(cInv^8*(-1 + d)*(Scalar[\[Sigma][i1, -i1]]*
       Scalar[A[i]*CD[-i][\[Phi][]]] - 
      2*Scalar[A[i]*\[Sigma][-i, -i1]*CD[i1][\[Phi][]]])*
     Scalar[ParamD[t][\[Phi][]]])/((-2 + d)*G*Pi)}, 
 {{1, 2, 1}, cInv^8*(((1 - d)*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[i]]]*
      Scalar[CD[-i1][A[i1]]])/(64*G*Pi - 32*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
     (64*G*Pi - 32*d*G*Pi) + ((1 - d)*Scalar[\[Sigma][i2, -i2]]*
      Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/(64*G*Pi - 32*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]])/
     (32*G*Pi - 16*d*G*Pi) + 
    ((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi) - ((1 - d)*Scalar[CD[-i][A[i]]]*
      Scalar[\[Sigma][-i1, -i2]*CD[i2][A[i1]]])/(16*G*Pi - 8*d*G*Pi))*
   \[Phi][]}, {{2, 0, 2}, 
  (cInv^8*(-1 + d)*(2*Scalar[\[Sigma][-i1, -i2]*\[Sigma][i1, i2]]*
      Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] - Scalar[\[Sigma][i1, -i1]]*
      Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] + 
     4*Scalar[\[Sigma][i2, -i2]]*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*
        CD[i1][\[Phi][]]] - 8*Scalar[\[Sigma][-i, i2]*\[Sigma][-i1, -i2]*
        CD[i][\[Phi][]]*CD[i1][\[Phi][]]]))/(128*(-2 + d)*G*Pi)}, 
 {{5, 0, 0}, -1/12*(cInv^8*(-1 + d)^4*Scalar[ParamD[t][\[Phi][]]]^2*
     \[Phi][]^3)/((-2 + d)^4*G*Pi)}, 
 {{3, 2, 0}, 
  (cInv^8*(((-1 + d)^3*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]])/
      (24*(-2 + d)^3*Pi) - ((-1 + d)^3*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
      (24*(-2 + d)^3*Pi) + ((-1 + d)^3*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
      (24*(-2 + d)^3*Pi))*\[Phi][]^3)/G}}


(*Worldline Vertices*)


{{{1, 0, 0}, (cInv^3*(-1 + d)*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/
    (-2 + d) - m*\[Phi][] + (cInv^2*d*m*Scalar[v[-i]*v[i]]*\[Phi][])/
    (4 - 2*d) + (cInv^4*(2 - 3*d)*m*Scalar[v[-i]*v[i]]^2*\[Phi][])/
    (8*(-2 + d)) + (cInv^6*(4 - 5*d)*m*Scalar[v[-i]*v[i]]^3*\[Phi][])/
    (16*(-2 + d)) - (5*cInv^8*(-6 + 7*d)*m*Scalar[v[-i]*v[i]]^4*\[Phi][])/
    (128*(-2 + d)) + (cInv^5*(-1 + d)*
     (Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]] + 
      2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/(2*(-2 + d)) + 
   (3*cInv^7*(-1 + d)*(Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]] + 4*Scalar[v[-i]*v[i]]*
       Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/(8*(-2 + d)) + 
   (5*cInv^9*(-1 + d)*(Scalar[v[-i]*v[i]]^3*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]] + 6*Scalar[v[-i]*v[i]]^2*
       Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/(16*(-2 + d))}, 
 {{0, 1, 0}, cInv^2*m*Scalar[A[i]*v[-i]] + 
   (cInv^4*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/2 + 
   (3*cInv^6*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2)/8 + 
   (5*cInv^8*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^3)/16 - 
   (cInv^3*Scalar[S[-i, -i1]*CD[i1][A[i]]])/2 + 
   cInv^5*((3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 - 
     (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
     Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]) + 
   (cInv^7*(-16*Scalar[A[i]*v[-i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]] + 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      8*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/16 + 
   (cInv^9*(-48*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[a1[i]*S[-i, -i1]*v[i1]] + 11*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      11*Scalar[v[-i]*v[i]]^2*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      12*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/32}, 
 {{0, 0, 1}, (cInv^4*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (cInv^6*m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/4 + 
   (3*cInv^8*m*Scalar[v[-i]*v[i]]^2*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/
    16 - (cInv^5*Scalar[S[i1, i2]*v[i]*CD[-i2][\[Sigma][-i, -i1]]])/2 + 
   (cInv^7*(Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]] - 
      Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]] + 
      2*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]] - 
      Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]] + 
      3*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]))/4 + 
   (cInv^9*(-6*Scalar[a1[i]*S[-i, -i1]*v[i1]]*
       Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]] + 3*Scalar[v[-i]*v[i]]*
       Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]] - 
      3*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]] + 
      6*Scalar[v[-i]*v[i]]*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i2][\[Sigma][-i1, -i3]]] - 3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]] + 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*v[i]*v[i1]*
         ParamD[t][\[Sigma][-i1, -i2]]]))/16}, 
 {{2, 0, 0}, -1/2*(cInv^2*m*\[Phi][]^2) + 
   (cInv^4*d^2*m*Scalar[v[-i]*v[i]]*\[Phi][]^2)/(4*(-2 + d)^2) + 
   (cInv^6*(2 - 3*d)^2*m*Scalar[v[-i]*v[i]]^2*\[Phi][]^2)/(16*(-2 + d)^2) + 
   (cInv^8*(4 - 5*d)^2*m*Scalar[v[-i]*v[i]]^3*\[Phi][]^2)/(32*(-2 + d)^2) + 
   cInv^7*(-(((-1 + d)^2*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*
          CD[i1][\[Phi][]]]*\[Phi][])/(-2 + d)^2) - 
     ((-1 + d)^2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^2)/(-2 + d)^2) - 
   (3*cInv^9*(-1 + d)^2*(Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]*\[Phi][] + 
      2*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^2))/
    (2*(-2 + d)^2)}, {{1, 1, 0}, 
  -((cInv^7*(-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*
      Scalar[ParamD[t][\[Phi][]]])/(-2 + d)) + cInv^4*m*Scalar[A[i]*v[-i]]*
    \[Phi][] + (cInv^6*d*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*\[Phi][])/
    (4 - 2*d) + (cInv^8*(6 - 9*d)*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*
     \[Phi][])/(8*(-2 + d)) - 
   (cInv^5*(-1 + d)*Scalar[S[-i, -i1]*CD[i1][A[i]]]*\[Phi][])/(-2 + d) + 
   cInv^9*(((-1 + d)*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[A[i]*S[-i, -i1]*v[i1]]*
       Scalar[ParamD[t][\[Phi][]]])/(2*(-2 + d)) + 
     (2*(-1 + d)*Scalar[A[i]*v[-i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][])/
      (-2 + d) - (7*(-1 + d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]]*\[Phi][])/(8*(-2 + d)) + 
     (7*(-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*
         CD[i2][A[-i]]]*\[Phi][])/(8*(-2 + d)) + 
     ((1 - d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]*
       \[Phi][])/(-2 + d))}, {{0, 2, 0}, 
  (cInv^8*m*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/2 + 
   (cInv^7*(Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]] + 
      Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]]))/2 + 
   (3*cInv^9*(Scalar[A[i]*v[-i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*
         CD[-i][A[i2]]] - Scalar[A[i]*v[-i]]*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      Scalar[A[i]*S[-i, -i1]*v[i1]]*Scalar[v[i]*ParamD[t][A[-i]]] + 
      Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/4}, 
 {{1, 0, 1}, 
  cInv^7*(-1/2*((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
          CD[i1][\[Phi][]]])/(-2 + d) - 
     ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*CD[i1][\[Phi][]]])/
      (2*(-2 + d))) + (cInv^6*d*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
     \[Phi][])/(4 - 2*d) + (cInv^8*(2 - 3*d)*m*Scalar[v[-i]*v[i]]*
     Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*\[Phi][])/(4*(-2 + d)) + 
   cInv^9*(((-1 + d)*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(2*(-2 + d)) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) - 
     ((-1 + d)*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]]*\[Phi][])/
      (2*(-2 + d)) + ((-1 + d)*Scalar[a1[i]*S[-i, i2]*v[i1]*
         \[Sigma][-i1, -i2]]*\[Phi][])/(2*(-2 + d)) + 
     ((1 - d)*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]]*
       \[Phi][])/(-2 + d) + ((-1 + d)*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i3][\[Sigma][-i1, -i2]]]*\[Phi][])/(2*(-2 + d)) - 
     (3*(-1 + d)*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]*
       \[Phi][])/(2*(-2 + d)))}, 
 {{0, 1, 1}, (cInv^8*m*Scalar[A[i]*v[-i]]*
     Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (cInv^7*(-Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]] + 
      Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*CD[i1][A[i]]]))/4 + 
   (cInv^9*(-3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*
         CD[-i][A[i2]]] - 3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*
         CD[-i][A[i2]]] + 3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*
         CD[i2][A[-i]]] + 3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*
         CD[i2][A[-i]]] - 4*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
         ParamD[t][A[i1]]] - 4*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         ParamD[t][A[i1]]] + 4*Scalar[A[i]*S[-i, i2]*v[i1]*
         ParamD[t][\[Sigma][-i1, -i2]]]))/8}, 
 {{0, 0, 2}, (cInv^9*(Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*
       CD[-i][\[Sigma][-i2, -i3]]] + 
     2*Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i2][\[Sigma][-i, -i3]]] - 
     2*Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i3][\[Sigma][-i, -i2]]] + 
     Scalar[S[i, i1]*\[Sigma][-i, i2]*ParamD[t][\[Sigma][-i1, -i2]]]))/8}, 
 {{3, 0, 0}, -1/6*(cInv^4*m*\[Phi][]^3) - 
   (cInv^6*d^3*m*Scalar[v[-i]*v[i]]*\[Phi][]^3)/(12*(-2 + d)^3) - 
   (cInv^8*(-2 + 3*d)^3*m*Scalar[v[-i]*v[i]]^2*\[Phi][]^3)/(48*(-2 + d)^3) + 
   (cInv^9*(-1 + d)^3*(3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]*\[Phi][]^2 + 
      2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^3))/(3*(-2 + d)^3)}, 
 {{2, 1, 0}, (cInv^6*m*Scalar[A[i]*v[-i]]*\[Phi][]^2)/2 + 
   (cInv^8*d^2*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*\[Phi][]^2)/
    (4*(-2 + d)^2) - (cInv^7*(-1 + d)^2*Scalar[S[-i, -i1]*CD[i1][A[i]]]*
     \[Phi][]^2)/(-2 + d)^2}, {{1, 2, 0}, 
  cInv^9*(((-1 + d)*Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]])/
     (-2 + d) + ((-1 + d)*Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]])/(-2 + d))*
   \[Phi][]}, {{2, 0, 1}, (cInv^8*d^2*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
    \[Phi][]^2)/(4*(-2 + d)^2)}, 
 {{1, 1, 1}, 
  cInv^9*(-1/2*((-1 + d)*Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]]*
       \[Phi][])/(-2 + d) + 
    ((-1 + d)*Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*CD[i1][A[i]]]*\[Phi][])/
     (2*(-2 + d)))}, {{4, 0, 0}, -1/24*(cInv^6*m*\[Phi][]^4) + 
   (cInv^8*d^4*m*Scalar[v[-i]*v[i]]*\[Phi][]^4)/(48*(-2 + d)^4)}, 
 {{3, 1, 0}, (cInv^8*m*Scalar[A[i]*v[-i]]*\[Phi][]^3)/6 - 
   (2*cInv^9*(-1 + d)^3*Scalar[S[-i, -i1]*CD[i1][A[i]]]*\[Phi][]^3)/
    (3*(-2 + d)^3)}, {{5, 0, 0}, -1/120*(cInv^8*m*\[Phi][]^5)}}


==> anc/Hamiltonian.m <==
(* ::Package:: *)

(*
======================================================================
Gravitational Spin-Orbit Hamiltonian at NNNLO in the post-Newtonian framework
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (5.3). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time derivative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
SO : order of spin appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_xRel : separation between the 1st and 2nd compact object (x1 - x2)
_r : separation between the 1st and 2nd compact object (r = |x1 - x2|)
_S : spin tensor of the compact object

In order to obtain the Hamiltonian at different orders one has to select the coefficient of the cInv and/or SO.
*)


-((G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]) + 
 Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/(2*m[LI[WL[1]]]) + 
 Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/(2*m[LI[WL[2]]]) + 
 cInv^2*(G^2*((m[LI[WL[1]]]^2*m[LI[WL[2]]])/(2*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[1]]]*m[LI[WL[2]]]^2)/(2*r[LI[WL[1]], LI[WL[2]]]^2)) - 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2/(8*m[LI[WL[1]]]^3) - 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/(8*m[LI[WL[2]]]^3) + 
   G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
      (2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]) - 
     (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
      (2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]) + 
     (7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])/
      (2*r[LI[WL[1]], LI[WL[2]]]^3))) + 
 cInv^4*(G^3*(-1/2*(m[LI[WL[1]]]^3*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]^3 - 
     (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(4*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (m[LI[WL[1]]]*m[LI[WL[2]]]^3)/(2*r[LI[WL[1]], LI[WL[2]]]^3)) + 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/(16*m[LI[WL[1]]]^5) + 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/(16*m[LI[WL[2]]]^5) + 
   G^2*((m[LI[WL[2]]]*(17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[1]]]*(-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
        17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[2]]]^2*(11*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[1]]]^2*(11*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
        2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4)) + 
   G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]) + 
     (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/
      (8*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]) - 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         2 - 12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
          p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
           -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
       Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (-3*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (8*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5))) + 
 cInv^6*(G^4*((11*m[LI[WL[1]]]^4*m[LI[WL[2]]])/
      (8*r[LI[WL[1]], LI[WL[2]]]^4) + ((283 - 36*Pi^2)*m[LI[WL[1]]]^3*
       m[LI[WL[2]]]^2)/(36*r[LI[WL[1]], LI[WL[2]]]^4) + 
     ((283 - 36*Pi^2)*m[LI[WL[1]]]^2*m[LI[WL[2]]]^3)/
      (36*r[LI[WL[1]], LI[WL[2]]]^4) + (11*m[LI[WL[1]]]*m[LI[WL[2]]]^4)/
      (8*r[LI[WL[1]], LI[WL[2]]]^4)) - 
   (5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^4)/(128*m[LI[WL[1]]]^7) - 
   (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^4)/(128*m[LI[WL[2]]]^7) + 
   G^3*((-3*m[LI[WL[2]]]^3*(7*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (3*m[LI[WL[1]]]^3*(7*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
        6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]*m[LI[WL[2]]]*(-3752*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 3*(-680 + 69*Pi^2)*
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        3752*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
           p[LI[WL[2]], i]] + 312*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2 + 5832*Scalar[p[LI[WL[1]], i]*
           xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
           xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        621*Pi^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        312*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (288*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[2]]]^2*(3*(-1520 + 69*Pi^2)*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
        7648*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*((48 - 207*Pi^2)*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          800*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
      (576*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]^2*(7648*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 3*(-1520 + 69*Pi^2)*
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
        3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (800*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          3*(16 - 69*Pi^2)*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]])))/(576*r[LI[WL[1]], LI[WL[2]]]^5)) + 
   G^2*((m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (-29*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
           p[LI[WL[1]], i]] + 4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2))/(16*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^
        4) + (m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (-29*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
           p[LI[WL[2]], i]] + 4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2))/(16*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^
        4) + (-69*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 - 
       6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (53*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         61*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-375*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] - 80*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]] + 12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (-22*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] + 70*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
         70*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         13*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (24*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[2]]]*(-9*r[LI[WL[1]], LI[WL[2]]]^4*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2 + 
        6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
        4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]))))/(6*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^
        6) + (m[LI[WL[1]]]*(-9*r[LI[WL[1]], LI[WL[2]]]^4*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2 - 
        6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
         (5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]))))/(6*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^
        6) + (-69*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
       15*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (14*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] - 25*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
       6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (11*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-61*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           53*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (4*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           20*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (13*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           70*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
      (24*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6)) + 
   G*((-7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3)/
      (16*m[LI[WL[1]]]^5*r[LI[WL[1]], LI[WL[2]]]) - 
     (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3)/
      (16*m[LI[WL[2]]]^5*r[LI[WL[1]], LI[WL[2]]]) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[2]]]^4*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
          2 + 20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] - 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]^3*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
          2 + 20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] - 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (-2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         3 - 10*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] + 5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (5*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)) + 
       Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (-5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
           3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (13*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] - 5*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^7))) + 
 cInv^3*G*SO*
  ((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
       xRel[LI[WL[1]], LI[WL[2]], i1]])/(2*m[LI[WL[1]]]*
     r[LI[WL[1]], LI[WL[2]]]^3) + 
   (2*(Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
        xRel[LI[WL[1]], LI[WL[2]], i1]] - 
      Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
        xRel[LI[WL[1]], LI[WL[2]], i1]]))/r[LI[WL[1]], LI[WL[2]]]^3 + 
   (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
       xRel[LI[WL[1]], LI[WL[2]], i1]])/(2*m[LI[WL[2]]]*
     r[LI[WL[1]], LI[WL[2]]]^3)) + 
 cInv^5*SO*
  (G^2*((5*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
          -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/(m[LI[WL[1]]]*
       r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[2]]]*(30*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
            -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        19*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        24*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(4*r[LI[WL[1]], LI[WL[2]]]^4) - 
     (5*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
          -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/(m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^4) - 
     (m[LI[WL[1]]]*(24*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
            -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        19*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        30*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(4*r[LI[WL[1]], LI[WL[2]]]^4)) + 
   G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[1]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
       (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
        3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(m[LI[WL[1]]]^2*
       r[LI[WL[1]], LI[WL[2]]]^5) - 
     (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[2]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
       (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
        3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(m[LI[WL[2]]]^2*
       r[LI[WL[1]], LI[WL[2]]]^5) + 
     (-3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
            i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
        (6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
             -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]])) + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]])/(4*m[LI[WL[1]]]*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^5))) + 
 cInv^7*SO*
  (G^3*((-21*m[LI[WL[2]]]^3*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
          -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/
      (2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (m[LI[WL[2]]]^2*(225*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
            -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        88*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        104*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (21*m[LI[WL[1]]]^3*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
          -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/(2*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^5) + (m[LI[WL[1]]]*m[LI[WL[2]]]*
       (-167*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        175*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        175*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        167*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]^2*(104*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
            -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        88*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        225*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5)) + 
   G^2*((-27*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[1]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[2]]]*(-2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (221*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
            14*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + 4*Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) + r[LI[WL[1]], LI[WL[2]]]^2*
         (272*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (50*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - 51*Scalar[p[LI[WL[2]], i]*S[
                LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]] + 16*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))))/
      (16*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (27*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[2]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^4) + 
     (293*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (204*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         201*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         128*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-128*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         483*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         636*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) - r[LI[WL[1]], LI[WL[2]]]^2*
        (-254*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
             -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
          (37*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           68*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         87*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         40*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         87*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         80*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         198*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]))/(16*m[LI[WL[1]]]*
       r[LI[WL[1]], LI[WL[2]]]^6) + 
     (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-636*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         483*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         128*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
       2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (128*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         201*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         204*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
       293*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
        (254*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
             -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
          (68*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           37*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         198*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         80*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         87*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         40*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         87*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]))/(16*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
         (272*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (-16*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + 51*Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]] - 50*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
          114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
        2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (221*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (4*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - 14*Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]] + Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
               -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))))/
      (16*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^6)) + 
   G*((-7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(16*m[LI[WL[1]]]^5*
       r[LI[WL[1]], LI[WL[2]]]^3) + (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (-6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
         (5*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/(4*m[LI[WL[1]]]^4*
       r[LI[WL[1]], LI[WL[2]]]^5) + 
     (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(16*m[LI[WL[2]]]^5*
       r[LI[WL[1]], LI[WL[2]]]^3) + (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
         (5*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/(4*m[LI[WL[2]]]^4*
       r[LI[WL[1]], LI[WL[2]]]^5) + 
     (2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
            i1]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (r[LI[WL[1]], LI[WL[2]]]^4*(10*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]])) + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (10*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*(-Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) - 
         15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
          (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/(4*m[LI[WL[1]]]^2*
       m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^7) - 
     (-16*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
             i1]] + r[LI[WL[1]], LI[WL[2]]]^4*
          (5*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (r[LI[WL[1]], LI[WL[2]]]^2*(40*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           22*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]) + 3*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]) - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
               -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
       3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-4*r[LI[WL[1]], LI[WL[2]]]^2*
          (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         5*(4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/(16*m[LI[WL[1]]]^3*
       m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^7) - 
     (-4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 16*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 8*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (24*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         24*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (22*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 40*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) - 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
       3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (4*r[LI[WL[1]], LI[WL[2]]]^2*
          (8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         5*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/(16*m[LI[WL[1]]]*
       m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^7))) + 
 cInv^9*SO*
  (G^4*((181*m[LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
          -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/
      (8*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[2]]]^3*((52914 - 2895*Pi^2)*Scalar[p[LI[WL[1]], i]*
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        27184*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        32640*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/
      (960*r[LI[WL[1]], LI[WL[2]]]^6) - 
     (181*m[LI[WL[1]]]^4*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
          -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^6) + (m[LI[WL[1]]]^2*m[LI[WL[2]]]*
       (1339256*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 4*(-199793 + 8400*Pi^2)*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        730898*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] - 56475*Pi^2*
         Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        1598048*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 57000*Pi^2*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/
      (14400*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[1]]]^3*(-32640*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
            -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        27184*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 3*(-17638 + 965*Pi^2)*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]]))/
      (960*r[LI[WL[1]], LI[WL[2]]]^6) + (m[LI[WL[1]]]*m[LI[WL[2]]]^2*
       (-8*(-199756 + 7125*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], 
            LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
        (-730898 + 56475*Pi^2)*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
            -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
        4*((-199793 + 8400*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          334814*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/
      (14400*r[LI[WL[1]], LI[WL[2]]]^6)) + 
   G^3*((5*m[LI[WL[2]]]^3*(17*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[1]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^7) + 
     (m[LI[WL[2]]]^2*(5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]*(94224*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-5*(-56 + 45*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
                -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
            74448*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            18432*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]])) - r[LI[WL[1]], LI[WL[2]]]^2*
         (283248*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]] + 90912*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (-5*(-2876 + 45*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], 
                LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            96*(-783*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]] + 220*Scalar[p[LI[WL[1]], i]*
                 S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]])))))/(1920*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^7) - 
     (5*m[LI[WL[1]]]^3*(17*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(8*m[LI[WL[2]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^7) + 
     (m[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
         (-1040584*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]]*(-25*(-8152 + 2295*Pi^2)*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            376796*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
          526366*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          250350*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 24525*Pi^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          84680*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          21500*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 16425*Pi^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          28636*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          132500*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 5175*Pi^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          108416*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          675260*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
        5*(153200*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           ((26130 - 24525*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], 
                LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            1844*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - 120064*Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2*(-222136*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
                -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            5*(-16714 + 3285*Pi^2)*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], 
                LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            108800*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] - 5175*Pi^2*
             Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + 552440*Scalar[p[LI[WL[2]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]))))/(4800*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^7) + 
     (m[LI[WL[1]]]^2*(r[LI[WL[1]], LI[WL[2]]]^2*
         (-283248*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]] + 90912*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (21120*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] - 
            75168*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] + 5*(2876 - 45*Pi^2)*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]])) + 
        5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (-94224*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-18432*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            74448*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] + 5*(-56 + 45*Pi^2)*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]]))))/(1920*m[LI[WL[2]]]^2*
       r[LI[WL[1]], LI[WL[2]]]^7) + 
     (m[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
         (-1040584*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
           (376796*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            25*(8152 - 2295*Pi^2)*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]) - 675260*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          108416*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          132500*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 5175*Pi^2*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          28636*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          21500*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 16425*Pi^2*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          84680*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          250350*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 24525*Pi^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          526366*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
        5*(-153200*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           (-552440*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] + 25*(-4352 + 207*Pi^2)*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + 83570*Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]] - 16425*Pi^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], 
                LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
            222136*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (120064*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
               xRel[LI[WL[1]], LI[WL[2]], i1]] - 
            1844*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + 15*(-1742 + 1635*Pi^2)*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]]))))/(4800*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^7) + 
     (r[LI[WL[1]], LI[WL[2]]]^2*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], -i, -i1]]*(25*(-36220 + 2781*Pi^2)*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           711824*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
             -i, -i1]]*(711824*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 25*(-36220 + 2781*Pi^2)*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         2226752*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         885700*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 47925*Pi^2*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         435232*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         1004100*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 43200*Pi^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         7032*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         7032*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         1004100*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 43200*Pi^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         435232*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         885700*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 47925*Pi^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         2226752*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
       5*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          ((489820 - 47925*Pi^2)*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           8*(26451*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 20356*Scalar[p[LI[WL[1]], 
                 i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i1]])) - 4*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (344978*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 15*(-14025 + 720*Pi^2)*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           210375*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 10800*Pi^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           344978*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (162848*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           211608*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 5*(-97964 + 9585*Pi^2)*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/
      (9600*r[LI[WL[1]], LI[WL[2]]]^7)) + 
   G^2*((13*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(4*m[LI[WL[1]]]^5*
       r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[2]]]*(2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
          2*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (529*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
            64*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
           (-640*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 96*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]])) - 
        3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (12*r[LI[WL[1]], LI[WL[2]]]^4*(14*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            11*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-628*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(1229*Scalar[p[LI[WL[1]], i]*
                 S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]] + 448*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
                  -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - 
              128*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]]))) + 
        3*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
          2*(127*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 
          97*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          32*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/(96*m[LI[WL[1]]]^4*
       r[LI[WL[1]], LI[WL[2]]]^8) - 
     (13*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(4*m[LI[WL[2]]]^5*
       r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[1]]]*(3*r[LI[WL[1]], LI[WL[2]]]^4*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
         (32*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          97*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - 
          127*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
        2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-64*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            529*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] + 32*r[LI[WL[1]], LI[WL[2]]]^2*
           (20*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], 
                LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]])) - 
        3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
         (12*r[LI[WL[1]], LI[WL[2]]]^4*(14*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
            11*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (128*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]] - 448*Scalar[p[LI[WL[1]], i]*
                 S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]] - 1229*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                  -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
            628*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]]))))/(96*m[LI[WL[2]]]^4*
       r[LI[WL[1]], LI[WL[2]]]^8) + 
     (-6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (48*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         305*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         82*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (-2233*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (3036*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           657*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (1596*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[
                DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            (-6276*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             3584*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           6606*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           499*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1716*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1248*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (624*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1901*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           100*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
       2*(-1736*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (1784*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           2446*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           9*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (1041*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 320*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] - 128*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) - 
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-9057*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
            (540*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]]*(-2369*Scalar[
                 p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 7120*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             1073*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (1207*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 896*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] - 256*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            (736*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 1587*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 550*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))))/
      (192*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^8) - 
     (-3252*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
          xRel[LI[WL[1]], LI[WL[2]], -i]] + 9372*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, 
           -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
       7022*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
          xRel[LI[WL[1]], LI[WL[2]], -i]] + 2184*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, 
           -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       4496*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       3600*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
       22980*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
          p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
       12628*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       4332*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       19314*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 5856*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 
       11808*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 1281*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       14958*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 4*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        (1586*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         687*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         504*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
       20052*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
           -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       32820*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 1296*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 
       7776*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (243*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-2258*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 4131*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] - 1824*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
         r[LI[WL[1]], LI[WL[2]]]^2*(-1296*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (4606*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 1965*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 1104*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))) - 
       1176*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 3660*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       4452*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 96*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       13632*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 2*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (-4110*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (6358*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1359*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1176*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (40*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           503*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           2464*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (-5916*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[
                DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            (6236*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             3354*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           2202*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (72*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 365*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 724*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))))/
      (192*m[LI[WL[1]]]^2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^8) - 
     (1176*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^
         2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 4*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        (-504*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         687*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         1586*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (-3660*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (8*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1671*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           488*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (1296*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1281*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           12628*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (-7022*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[
                DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            (182*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             271*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           4344*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1104*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           2190*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1965*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           432*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           4606*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
       2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (2*r[LI[WL[1]], LI[WL[2]]]^2*
          (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(300*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 781*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*(-5745*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 1124*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]])) + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (648*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-1824*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 4131*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] - 2258*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           243*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
         3*(742*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            (1136*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 2735*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] - 984*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           3219*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-1296*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 2493*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 722*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))) - 
       2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (2464*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           503*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           40*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         4110*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-1176*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1359*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6358*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*(-3354*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 6236*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           6*(986*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 367*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]))))/
      (192*m[LI[WL[1]]]*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^8) + 
     (-6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
        (82*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         305*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         48*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (-6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (100*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           1901*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           624*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         2233*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - 
         6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (657*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           3036*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*(896*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 1569*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           1596*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 1248*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           1716*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           499*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6606*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) - 
       2*(-1736*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-1784*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
           2446*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-1152*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 2880*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 9369*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) - 
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            (550*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 1587*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 736*Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
           9057*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-256*Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 896*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 1207*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           r[LI[WL[1]], LI[WL[2]]]^2*(-540*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]]*(-7120*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 2369*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             1073*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]))))/(192*m[LI[WL[2]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^8)) + 
   G*((45*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3*
       Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(128*m[LI[WL[1]]]^7*
       r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       (-9*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
         (8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/(8*m[LI[WL[1]]]^6*
       r[LI[WL[1]], LI[WL[2]]]^5) - 
     (45*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3*
       Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         xRel[LI[WL[1]], LI[WL[2]], i1]])/(128*m[LI[WL[2]]]^7*
       r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       (9*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] + 2*r[LI[WL[1]], LI[WL[2]]]^2*
         (4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]])))/(8*m[LI[WL[2]]]^6*
       r[LI[WL[1]], LI[WL[2]]]^5) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (-3*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) + 2*r[LI[WL[1]], LI[WL[2]]]^6*
          (18*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 21*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + 4*r[LI[WL[1]], LI[WL[2]]]^6*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] + 
       5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^5*
        (-18*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
         7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
       4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (7*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
           2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] - r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (19*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           9*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-10*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
            (-4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/(32*m[LI[WL[1]]]^5*
       m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (-2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (3*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]]) + r[LI[WL[1]], LI[WL[2]]]^6*
          (7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (-6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], 
             -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (6*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           7*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) - 6*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^2*(4*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             9*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) - 5*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[
                p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]]))) + 
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (9*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
            (-18*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) + 4*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]]) - 2*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (10*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])))/(8*m[LI[WL[1]]]^4*
       m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (-16*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         3*(Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
            i1]]) - 8*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)*
        Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 48*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        (r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]) + 2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]]) - 2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
       8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*(-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
               Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
           3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(-Scalar[p[LI[WL[2]], i]*
                  S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i1]] + Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))) - 
         3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                   i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[
                 p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 5*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(-Scalar[p[LI[WL[2]], i]*
                  S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i1]] + Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
           r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
                 S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]]) + 2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]))) + 
       r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^
           2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 8*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (13*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]) + 6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
               -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (4*r[LI[WL[1]], LI[WL[2]]]^2*(34*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) - 5*(5*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]] + 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
                 S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]]) - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                 -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]))) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-24*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]^2*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], 
             LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         40*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (9*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) - 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (4*r[LI[WL[1]], LI[WL[2]]]^4*(7*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             34*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 8*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], i]*
                 S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i1]] - Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
             5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]))))/(64*m[LI[WL[1]]]^3*
       m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (-4*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3*
        Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
          xRel[LI[WL[1]], LI[WL[2]], i1]] - 
       5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^5*
        (18*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
         7*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
        (2*r[LI[WL[1]], LI[WL[2]]]^6*
          (21*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], 
               -i, -i1]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 18*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] - 
           2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 3*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]]) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
       4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (7*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
           2*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (19*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
           9*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]]) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^2*(-15*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
           5*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] - 2*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]]))))/(32*m[LI[WL[1]]]*m[LI[WL[2]]]^5*
       r[LI[WL[1]], LI[WL[2]]]^9) + 
     (-2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
        (r[LI[WL[1]], LI[WL[2]]]^6*(7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[
                LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[
                LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i1]])) + 3*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              xRel[LI[WL[1]], LI[WL[2]], i1]] + Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]])) + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
               LI[WL[2]], -i]]*(5*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 4*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], -i, -i1]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^3*Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
         6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
           2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            xRel[LI[WL[1]], LI[WL[2]], i1]] + 
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
             5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i1]]) - 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(6*r[LI[WL[1]], LI[WL[2]]]^2*(2*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
               Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]]))) + 
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (4*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
           2*(Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i1]]) - 2*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], 
                 LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) - 
           3*(2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]] + 
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
         3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*(6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
              2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[p[LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*
                  S[LI[WL[2]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i1]]) + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]])) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*(9*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], -i, -i1]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 4*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*S[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 5*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(-2*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], i]*
                   S[LI[WL[1]], LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], 
                    LI[WL[2]], i1]] - Scalar[p[LI[WL[1]], i]*S[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]*xRel[LI[WL[1]], LI[WL[2]], i1]]) + 
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i1]])))))/
      (8*m[LI[WL[1]]]^2*m[LI[WL[2]]]^4*r[LI[WL[1]], LI[WL[2]]]^9)))

